A review of landmark articles in the field of co-evolutionary computing

Coevolution is a powerful tool in evolutionary computing that mitigates some of its endemic problems, namely stagnation in local optima and lack of convergence in high dimensionality problems. Since its inception in 1990, there are multiple articles that have contributed greatly to the development and improvement of the coevolutionary techniques. In this report we review some of those landmark articles dwelving in the techniques they propose and how they fit to conform robust evolutionary algorithms

==> figures/svg2pdf.sh <==
#!/bin/sh

inkscape -D -z --file=sortingnetwork_comparator.svg --export-pdf=sortingnetwork_comparator.pdf --export-latex
inkscape -D -z --file=sortingnetwork.svg --export-pdf=sortingnetwork.pdf --export-latex
inkscape -D -z --file=sortingnetwork_operation.svg --export-pdf=sortingnetwork_operation.pdf --export-latex

